Concurrent lines on del Pezzo surfaces of degree one

Let $X$ be a del Pezzo surface of degree one over an algebraically closed field $k$, and let $K_X$ be its canonical divisor. The morphism $\varphi$ induced by the linear system $|-2K_X|$ realizes $X$ as a double cover of a cone in $\mathbb{P}^3$ that is ramified over a smooth curve of degree 6. The surface $X$ contains 240 curves with negative self-intersection, called exceptional curves. We prove that for a point~$P$ on the ramification curve of $\varphi$, at most sixteen exceptional curves go through~$P$ in characteristic $2$, and at most ten in all other characteristics. Moreover, we prove that for a point $Q$ outside the ramification curve of $\varphi$, at most twelve exceptional curves go through $Q$ in characteristic $3$, and at most ten in all other characteristics. We show that these upper bounds are sharp in all cases except possibly in characteristic 5 outside the ramification curve.

==> anc/fourpolynomials.txt <==
//These are four polynomials in four variables that are obtained and 
//used during the proof of Proposition 4.6 in the paper
//´Concurrent lines on del Pezzo surfaces of degree one´.


========================== In ZZ[l_2,m_2,s_2,v_2] ==============================


g1:=l_2^4*m_2*v_2^3-l_2^4*s_2*v_2^3-3*l_2^3*m_2^2*v_2^2+2*l_2^3*m_2*s_2*v_2^2+2*l_2^3*m_2*v_2^2-l_2^3*v_2^2+3*l_2^2*m_2^3*v_2+l_2^2*m_2^2*s_2*v_2^2-l_2^2*m_2^2*s_2*v_2-2*l_2^2*m_2^2*v_2^2-2*l_2^2*m_2^2*v_2-2*l_2^2*m_2*v_2^3+4*l_2^2*m_2*v_2^2-3*l_2^2*m_2*v_2+2*l_2^2*s_2*v_2^3-3*l_2^2*s_2*v_2^2+l_2^2*s_2*v_2+2*l_2^2*v_2-l_2*m_2^4-2*l_2*m_2^3*s_2*v_2+2*l_2*m_2^3*v_2+3*l_2*m_2^2*v_2^2-4*l_2*m_2^2*v_2+2*l_2*m_2^2-2*l_2*m_2*s_2*v_2^2+2*l_2*m_2*s_2*v_2-2*l_2*m_2*v_2^2-2*l_2*m_2*v_2+l_2*v_2^2+4*l_2*v_2-l_2+m_2^4*s_2+m_2^3*v_2-m_2^2*s_2*v_2^2+3*m_2^2*s_2*v_2-2*m_2^2*s_2+2*m_2^2*v_2^2+m_2*v_2^3-4*m_2*v_2^2-m_2*v_2-s_2*v_2^3+3*s_2*v_2^2-3*s_2*v_2+s_2;



g2:=l_2^6*m_2*s_2*v_2^3-l_2^6*m_2*v_2^3-l_2^6*s_2*v_2^3+l_2^6*v_2^3-2*l_2^5*m_2^2*s_2*v_2^3-3*l_2^5*m_2^2*s_2*v_2^2+3*l_2^5*m_2^2*v_2^2+4*l_2^5*m_2*s_2*v_2^3+2*l_2^5*m_2*s_2*v_2^2-2*l_2^5*m_2*v_2^2-2*l_2^5*s_2*v_2^3+l_2^5*s_2*v_2^2-l_2^5*v_2^2+l_2^4*m_2^3*s_2*v_2^3+6*l_2^4*m_2^3*s_2*v_2^2+3*l_2^4*m_2^3*s_2*v_2+l_2^4*m_2^3*v_2^3-3*l_2^4*m_2^3*v_2-3*l_2^4*m_2^2*s_2*v_2^3-11*l_2^4*m_2^2*s_2*v_2^2-l_2^4*m_2^2*s_2*v_2+3*l_2^4*m_2^2*v_2^3-3*l_2^4*m_2^2*v_2^2+l_2^4*m_2^2*v_2-8*l_2^4*m_2*s_2*v_2^3+8*l_2^4*m_2*s_2*v_2^2-3*l_2^4*m_2*s_2*v_2+2*l_2^4*m_2*v_2^3+2*l_2^4*m_2*v_2^2+3*l_2^4*m_2*v_2+4*l_2^4*s_2^2*v_2^3+2*l_2^4*s_2*v_2^3-3*l_2^4*s_2*v_2^2+l_2^4*s_2*v_2-2*l_2^4*v_2^3+l_2^4*v_2^2-l_2^4*v_2-3*l_2^3*m_2^4*s_2*v_2^2-6*l_2^3*m_2^4*s_2*v_2-l_2^3*m_2^4*s_2-3*l_2^3*m_2^4*v_2^2+l_2^3*m_2^4+10*l_2^3*m_2^3*s_2*v_2^2+10*l_2^3*m_2^3*s_2*v_2-6*l_2^3*m_2^3*v_2^2+6*l_2^3*m_2^3*v_2+4*l_2^3*m_2^2*s_2*v_2^3+10*l_2^3*m_2^2*s_2*v_2^2-2*l_2^3*m_2^2*s_2*v_2+2*l_2^3*m_2^2*s_2-2*l_2^3*m_2^2*v_2^2-2*l_2^3*m_2^2*v_2-2*l_2^3*m_2^2-8*l_2^3*m_2*s_2^2*v_2^2-8*l_2^3*m_2*s_2*v_2^3-6*l_2^3*m_2*s_2*v_2^2-10*l_2^3*m_2*s_2*v_2+10*l_2^3*m_2*v_2^2-6*l_2^3*m_2*v_2+8*l_2^3*s_2^2*v_2^2+4*l_2^3*s_2*v_2^3-11*l_2^3*s_2*v_2^2+8*l_2^3*s_2*v_2-l_2^3*s_2+l_2^3*v_2^2+2*l_2^3*v_2+l_2^3+3*l_2^2*m_2^5*s_2*v_2+2*l_2^2*m_2^5*s_2+3*l_2^2*m_2^5*v_2-l_2^2*m_2^4*s_2*v_2^2-11*l_2^2*m_2^4*s_2*v_2-3*l_2^2*m_2^4*s_2-l_2^2*m_2^4*v_2^2+3*l_2^2*m_2^4*v_2-3*l_2^2*m_2^4-2*l_2^2*m_2^3*s_2*v_2^3+2*l_2^2*m_2^3*s_2*v_2^2-10*l_2^2*m_2^3*s_2*v_2-4*l_2^2*m_2^3*s_2-2*l_2^2*m_2^3*v_2^3-2*l_2^2*m_2^3*v_2^2-2*l_2^2*m_2^3*v_2-4*l_2^2*m_2^2*s_2^2*v_2^2+4*l_2^2*m_2^2*s_2^2*v_2+6*l_2^2*m_2^2*s_2*v_2^3+18*l_2^2*m_2^2*s_2*v_2^2+18*l_2^2*m_2^2*s_2*v_2+6*l_2^2*m_2^2*s_2-6*l_2^2*m_2^2*v_2^3+6*l_2^2*m_2^2*v_2^2-6*l_2^2*m_2^2*v_2+6*l_2^2*m_2^2-8*l_2^2*m_2*s_2^2*v_2^2+13*l_2^2*m_2*s_2*v_2^3-22*l_2^2*m_2*s_2*v_2^2+7*l_2^2*m_2*s_2*v_2+2*l_2^2*m_2*s_2-l_2^2*m_2*v_2^3-2*l_2^2*m_2*v_2^2-l_2^2*m_2*v_2-8*l_2^2*s_2^2*v_2^3+12*l_2^2*s_2^2*v_2^2-4*l_2^2*s_2^2*v_2-l_2^2*s_2*v_2^3+3*l_2^2*s_2*v_2^2-7*l_2^2*s_2*v_2-3*l_2^2*s_2+l_2^2*v_2^3-l_2^2*v_2^2+3*l_2^2*v_2-3*l_2^2-l_2*m_2^6*s_2-l_2*m_2^6+2*l_2*m_2^5*s_2*v_2+4*l_2*m_2^5*s_2+2*l_2*m_2^5*v_2+3*l_2*m_2^4*s_2*v_2^2-8*l_2*m_2^4*s_2*v_2+8*l_2*m_2^4*s_2+3*l_2*m_2^4*v_2^2+2*l_2*m_2^4*v_2+2*l_2*m_2^4+8*l_2*m_2^3*s_2^2*v_2-10*l_2*m_2^3*s_2*v_2^2-6*l_2*m_2^3*s_2*v_2-8*l_2*m_2^3*s_2+6*l_2*m_2^3*v_2^2-10*l_2*m_2^3*v_2-8*l_2*m_2^2*s_2^2*v_2-2*l_2*m_2^2*s_2*v_2^3-7*l_2*m_2^2*s_2*v_2^2+22*l_2*m_2^2*s_2*v_2-13*l_2*m_2^2*s_2-l_2*m_2^2*v_2^2-2*l_2*m_2^2*v_2-l_2*m_2^2+8*l_2*m_2*s_2^2*v_2^2-8*l_2*m_2*s_2^2*v_2+4*l_2*m_2*s_2*v_2^3+4*l_2*m_2*s_2*v_2^2+4*l_2*m_2*s_2*v_2+4*l_2*m_2*s_2-8*l_2*m_2*v_2^2+8*l_2*m_2*v_2-8*l_2*s_2^2*v_2^2+8*l_2*s_2^2*v_2-2*l_2*s_2*v_2^3+10*l_2*s_2*v_2^2-14*l_2*s_2*v_2+6*l_2*s_2-m_2^6*s_2-m_2^6-m_2^5*s_2*v_2+2*m_2^5*s_2-m_2^5*v_2-4*m_2^4*s_2^2+m_2^4*s_2*v_2^2-3*m_2^4*s_2*v_2+2*m_2^4*s_2+m_2^4*v_2^2-m_2^4*v_2+2*m_2^4+8*m_2^3*s_2^2*v_2+m_2^3*s_2*v_2^3-8*m_2^3*s_2*v_2^2+11*m_2^3*s_2*v_2-4*m_2^3*s_2+m_2^3*v_2^3+2*m_2^3*v_2^2+m_2^3*v_2+4*m_2^2*s_2^2*v_2^2-12*m_2^2*s_2^2*v_2+8*m_2^2*s_2^2-3*m_2^2*s_2*v_2^3-7*m_2^2*s_2*v_2^2+3*m_2^2*s_2*v_2-m_2^2*s_2+3*m_2^2*v_2^3-3*m_2^2*v_2^2+m_2^2*v_2-m_2^2+8*m_2*s_2^2*v_2^2-8*m_2*s_2^2*v_2-6*m_2*s_2*v_2^3+14*m_2*s_2*v_2^2-10*m_2*s_2*v_2+2*m_2*s_2+4*s_2^2*v_2^3-12*s_2^2*v_2^2+12*s_2^2*v_2-4*s_2^2;



g3:=l_2^5*m_2^2*v_2^3-2*l_2^5*s_2*v_2^3+l_2^5*v_2^3-3*l_2^4*m_2^3*v_2^2-2*l_2^4*m_2^2*s_2*v_2^3-l_2^4*m_2^2*v_2^3+l_2^4*m_2^2*v_2^2+6*l_2^4*m_2*s_2*v_2^3+2*l_2^4*m_2*s_2*v_2^2-2*l_2^4*m_2*v_2^3+l_2^4*m_2*v_2^2-2*l_2^4*s_2*v_2^3-2*l_2^4*s_2*v_2^2+l_2^4*v_2^3+l_2^4*v_2^2+3*l_2^3*m_2^4*v_2+6*l_2^3*m_2^3*s_2*v_2^2+2*l_2^3*m_2^3*v_2^2-2*l_2^3*m_2^3*v_2+l_2^3*m_2^2*s_2^2*v_2^3-2*l_2^3*m_2^2*s_2*v_2^3-12*l_2^3*m_2^2*s_2*v_2^2-l_2^3*m_2^2*v_2^3-4*l_2^3*m_2^2*v_2-2*l_2^3*m_2*s_2^2*v_2^3+4*l_2^3*m_2*s_2*v_2^3+10*l_2^3*m_2*s_2*v_2^2-2*l_2^3*m_2*v_2^3-2*l_2^3*m_2*v_2^2+2*l_2^3*m_2*v_2+l_2^3*s_2^2*v_2^3+2*l_2^3*s_2*v_2^3-4*l_2^3*s_2*v_2^2-l_2^3*v_2^3+l_2^3*v_2-l_2^2*m_2^5-6*l_2^2*m_2^4*s_2*v_2-l_2^2*m_2^4*v_2+l_2^2*m_2^4-3*l_2^2*m_2^3*s_2^2*v_2^2+4*l_2^2*m_2^3*s_2*v_2^2+8*l_2^2*m_2^3*s_2*v_2+5*l_2^2*m_2^3*v_2^2+2*l_2^2*m_2^3*v_2+2*l_2^2*m_2^3+l_2^2*m_2^2*s_2^2*v_2^3+7*l_2^2*m_2^2*s_2^2*v_2^2+2*l_2^2*m_2^2*s_2*v_2^3-18*l_2^2*m_2^2*s_2*v_2^2+4*l_2^2*m_2^2*s_2*v_2+3*l_2^2*m_2^2*v_2^3-3*l_2^2*m_2^2*v_2^2-2*l_2^2*m_2^2-2*l_2^2*m_2*s_2^2*v_2^3-5*l_2^2*m_2*s_2^2*v_2^2-8*l_2^2*m_2*s_2*v_2^3+16*l_2^2*m_2*s_2*v_2^2-8*l_2^2*m_2*s_2*v_2+2*l_2^2*m_2*v_2^3-l_2^2*m_2*v_2^2-2*l_2^2*m_2*v_2-l_2^2*m_2+l_2^2*s_2^2*v_2^3+l_2^2*s_2^2*v_2^2+2*l_2^2*s_2*v_2^3-2*l_2^2*s_2*v_2^2+2*l_2^2*s_2*v_2-l_2^2*v_2^3-l_2^2*v_2^2+l_2^2*v_2+l_2^2+2*l_2*m_2^5*s_2+3*l_2*m_2^4*s_2^2*v_2-2*l_2*m_2^4*s_2*v_2-2*l_2*m_2^4*s_2-4*l_2*m_2^4*v_2-4*l_2*m_2^3*s_2^2*v_2^2-6*l_2*m_2^3*s_2^2*v_2-2*l_2*m_2^3*s_2*v_2^2+4*l_2*m_2^3*s_2*v_2-4*l_2*m_2^3*s_2-2*l_2*m_2^3*v_2^2+4*l_2*m_2^3*v_2-l_2*m_2^2*s_2^2*v_2^3+12*l_2*m_2^2*s_2^2*v_2^2+2*l_2*m_2^2*s_2*v_2^3+4*l_2*m_2^2*s_2+4*l_2*m_2^2*v_2+2*l_2*m_2*s_2^2*v_2^3-12*l_2*m_2*s_2^2*v_2^2+6*l_2*m_2*s_2^2*v_2-4*l_2*m_2*s_2*v_2^3+2*l_2*m_2*s_2*v_2^2-4*l_2*m_2*s_2*v_2+2*l_2*m_2*s_2+2*l_2*m_2*v_2^3+2*l_2*m_2*v_2^2-4*l_2*m_2*v_2-l_2*s_2^2*v_2^3+4*l_2*s_2^2*v_2^2-3*l_2*s_2^2*v_2+2*l_2*s_2*v_2-2*l_2*s_2-m_2^5*s_2^2+3*m_2^4*s_2^2*v_2+m_2^4*s_2^2+4*m_2^4*s_2*v_2-m_2^3*s_2^2*v_2^2-6*m_2^3*s_2^2*v_2+2*m_2^3*s_2^2-4*m_2^3*s_2*v_2-2*m_2^3*v_2^2-m_2^2*s_2^2*v_2^3+5*m_2^2*s_2^2*v_2^2-2*m_2^2*s_2^2+6*m_2^2*s_2*v_2^2-4*m_2^2*s_2*v_2-2*m_2^2*v_2^3+2*m_2^2*v_2^2+2*m_2*s_2^2*v_2^3-7*m_2*s_2^2*v_2^2+6*m_2*s_2^2*v_2-m_2*s_2^2+2*m_2*s_2*v_2^3-6*m_2*s_2*v_2^2+4*m_2*s_2*v_2-s_2^2*v_2^3+3*s_2^2*v_2^2-3*s_2^2*v_2+s_2^2;



g4:=l_2^5*m_2^2*v_2^3-2*l_2^5*m_2*s_2*v_2^3+l_2^5*s_2^2*v_2^3-3*l_2^4*m_2^3*v_2^2+6*l_2^4*m_2^2*s_2*v_2^2+l_2^4*m_2^2*v_2^3-l_2^4*m_2^2*v_2^2-3*l_2^4*m_2*s_2^2*v_2^2-2*l_2^4*m_2*s_2*v_2^3-2*l_2^4*m_2*s_2*v_2^2+4*l_2^4*m_2*v_2^2+l_2^4*s_2^2*v_2^3+3*l_2^4*s_2^2*v_2^2-4*l_2^4*s_2*v_2^2+3*l_2^3*m_2^4*v_2-6*l_2^3*m_2^3*s_2*v_2-2*l_2^3*m_2^3*v_2^2+2*l_2^3*m_2^3*v_2+3*l_2^3*m_2^2*s_2^2*v_2+8*l_2^3*m_2^2*s_2*v_2^2+4*l_2^3*m_2^2*s_2*v_2-2*l_2^3*m_2^2*v_2^3-2*l_2^3*m_2^2*v_2^2-5*l_2^3*m_2^2*v_2-6*l_2^3*m_2*s_2^2*v_2^2-4*l_2^3*m_2*s_2^2*v_2+4*l_2^3*m_2*s_2*v_2^3-4*l_2^3*m_2*s_2*v_2^2+2*l_2^3*m_2*s_2*v_2+4*l_2^3*m_2*v_2^2-2*l_2^3*m_2*v_2-2*l_2^3*s_2^2*v_2^3+6*l_2^3*s_2^2*v_2^2+l_2^3*s_2^2*v_2-4*l_2^3*s_2*v_2^2+2*l_2^3*v_2-l_2^2*m_2^5+2*l_2^2*m_2^4*s_2+l_2^2*m_2^4*v_2-l_2^2*m_2^4-l_2^2*m_2^3*s_2^2-12*l_2^2*m_2^3*s_2*v_2-2*l_2^2*m_2^3*s_2+4*l_2^2*m_2^3*v_2^2+l_2^2*m_2^3+7*l_2^2*m_2^2*s_2^2*v_2+l_2^2*m_2^2*s_2^2-4*l_2^2*m_2^2*s_2*v_2^2+18*l_2^2*m_2^2*s_2*v_2-2*l_2^2*m_2^2*s_2-2*l_2^2*m_2^2*v_2^3-3*l_2^2*m_2^2*v_2+3*l_2^2*m_2^2-12*l_2^2*m_2*s_2^2*v_2+l_2^2*m_2*s_2^2+4*l_2^2*m_2*s_2*v_2^3+2*l_2^2*m_2*s_2-4*l_2^2*m_2*v_2^2-2*l_2^2*s_2^2*v_2^3+5*l_2^2*s_2^2*v_2-l_2^2*s_2^2+4*l_2^2*s_2*v_2^2-6*l_2^2*s_2*v_2+2*l_2^2*v_2-2*l_2^2+2*l_2*m_2^4*s_2*v_2+6*l_2*m_2^4*s_2-l_2*m_2^4*v_2+2*l_2*m_2^4-2*l_2*m_2^3*s_2^2-10*l_2*m_2^3*s_2*v_2-4*l_2*m_2^3*s_2+2*l_2*m_2^3*v_2^2-2*l_2*m_2^3*v_2-2*l_2*m_2^3+5*l_2*m_2^2*s_2^2*v_2+2*l_2*m_2^2*s_2^2-8*l_2*m_2^2*s_2*v_2^2+16*l_2*m_2^2*s_2*v_2-8*l_2*m_2^2*s_2+l_2*m_2^2*v_2^3+2*l_2*m_2^2*v_2^2+l_2*m_2^2*v_2-2*l_2*m_2^2+6*l_2*m_2*s_2^2*v_2^2-12*l_2*m_2*s_2^2*v_2+2*l_2*m_2*s_2^2-2*l_2*m_2*s_2*v_2^3+4*l_2*m_2*s_2*v_2^2-2*l_2*m_2*s_2*v_2+4*l_2*m_2*s_2-4*l_2*m_2*v_2^2+2*l_2*m_2*v_2+2*l_2*m_2+l_2*s_2^2*v_2^3-6*l_2*s_2^2*v_2^2+7*l_2*s_2^2*v_2-2*l_2*s_2^2+4*l_2*s_2*v_2^2-6*l_2*s_2*v_2+2*l_2*s_2-2*m_2^5*s_2-m_2^5+2*m_2^4*s_2*v_2+2*m_2^4*s_2+m_2^4*v_2+m_2^4-m_2^3*s_2^2-4*m_2^3*s_2*v_2+2*m_2^3*s_2-m_2^3*v_2^2+m_2^3+m_2^2*s_2^2*v_2+m_2^2*s_2^2-2*m_2^2*s_2*v_2^2+2*m_2^2*s_2*v_2-2*m_2^2*s_2+m_2^2*v_2^3+m_2^2*v_2^2-m_2^2*v_2-m_2^2+3*m_2*s_2^2*v_2^2-4*m_2*s_2^2*v_2+m_2*s_2^2-2*m_2*s_2*v_2^3+2*m_2*s_2*v_2^2+s_2^2*v_2^3-3*s_2^2*v_2^2+3*s_2^2*v_2-s_2^2;



=============================== In GF(2)[l_2,m_2,s_2,v_2] ===========================================


g1:=l_2^4*m_2*v_2^3+l_2^4*s_2*v_2^3+l_2^3*m_2^2*v_2^2+l_2^3*m_2*v_2^2+l_2^3*s_2*v_2^2+l_2^2*m_2^3*v_2+l_2^2*m_2^2*s_2*v_2^2+l_2^2*m_2^2*s_2*v_2+l_2^2*m_2^2*v_2^2+l_2^2*m_2^2*v_2+l_2^2*m_2*s_2*v_2+l_2^2*m_2*v_2^3+l_2^2*m_2*v_2^2+l_2^2*s_2*v_2^3+l_2^2*s_2*v_2^2+l_2*m_2^4+l_2*m_2^3*v_2+l_2*m_2^2*s_2*v_2^2+l_2*m_2^2+l_2*m_2*v_2+m_2^4*s_2+m_2^3*s_2*v_2+m_2^3*v_2+m_2^2*s_2*v_2+m_2^2*s_2+m_2^2*v_2;



g2:=l_2^6*m_2*s_2*v_2^3+l_2^5*m_2^2*s_2*v_2^2+l_2^5*m_2^2*v_2^3+l_2^5*m_2*s_2*v_2^3+l_2^4*m_2^3*s_2*v_2^3+l_2^4*m_2^3*s_2*v_2+l_2^4*m_2^3*v_2^3+l_2^4*m_2^3*v_2^2+l_2^4*m_2^2*s_2*v_2^3+l_2^4*m_2^2*v_2^3+l_2^4*m_2^2*v_2^2+l_2^4*m_2*s_2*v_2^3+l_2^4*m_2*s_2*v_2+l_2^4*s_2^2*v_2^3+l_2^3*m_2^4*s_2*v_2^2+l_2^3*m_2^4*s_2+l_2^3*m_2^4*v_2^2+l_2^3*m_2^4*v_2+l_2^3*m_2^3*s_2*v_2^2+l_2^3*m_2^3*s_2*v_2+l_2^3*m_2^3*v_2^2+l_2^3*m_2^2*s_2*v_2^2+l_2^3*m_2^2*s_2+l_2^3*m_2^2*v_2^3+l_2^3*m_2^2*v_2+l_2^3*m_2*s_2*v_2^3+l_2^3*m_2*s_2*v_2^2+l_2^3*m_2*s_2*v_2+l_2^2*m_2^5*s_2*v_2+l_2^2*m_2^5*v_2+l_2^2*m_2^5+l_2^2*m_2^4*s_2*v_2^2+l_2^2*m_2^4*s_2*v_2+l_2^2*m_2^4*v_2^2+l_2^2*m_2^4*v_2+l_2^2*m_2^4+l_2^2*m_2^3*s_2*v_2^3+l_2^2*m_2^3*s_2*v_2^2+l_2^2*m_2^3*v_2^3+l_2^2*m_2^3*v_2+l_2^2*m_2^3+l_2^2*m_2^2*s_2^2*v_2^2+l_2^2*m_2^2*s_2^2*v_2+l_2^2*m_2^2*s_2*v_2^3+l_2^2*m_2^2*s_2*v_2^2+l_2^2*m_2^2*v_2^3+l_2^2*m_2^2*v_2^2+l_2^2*m_2^2*v_2+l_2^2*m_2^2+l_2^2*m_2*s_2^2*v_2^2+l_2^2*m_2*s_2^2*v_2+l_2^2*m_2*s_2*v_2^2+l_2^2*s_2^2*v_2^3+l_2*m_2^6*s_2+l_2*m_2^6+l_2*m_2^5*s_2+l_2*m_2^5+l_2*m_2^4*v_2+l_2*m_2^4+l_2*m_2^3*s_2+l_2*m_2^3*v_2+l_2*m_2^3+l_2*m_2^2*s_2^2*v_2^2+l_2*m_2^2*s_2^2*v_2+l_2*m_2^2*s_2*v_2^2+l_2*m_2^2*s_2+l_2*m_2*s_2^2*v_2^2+l_2*m_2*s_2^2*v_2+m_2^6*s_2+m_2^6+m_2^5*s_2*v_2+m_2^5*s_2+m_2^5*v_2+m_2^4*s_2^2+m_2^4*s_2*v_2+m_2^4*s_2+m_2^4*v_2+m_2^4+m_2^3*s_2+m_2^2*s_2^2;



g3:=l_2^5*m_2^2*v_2^3+l_2^5*m_2*v_2^3+l_2^5*s_2*v_2^3+l_2^4*m_2^3*v_2^2+l_2^4*m_2^2*v_2^3+l_2^4*m_2*s_2*v_2^3+l_2^4*m_2*s_2*v_2^2+l_2^4*m_2*v_2^2+l_2^3*m_2^4*v_2+l_2^3*m_2^3*v_2+l_2^3*m_2^2*s_2^2*v_2^3+l_2^3*m_2^2*s_2*v_2^2+l_2^3*m_2^2*v_2^3+l_2^3*m_2^2*v_2^2+l_2^3*m_2*s_2*v_2^2+l_2^3*m_2*v_2^3+l_2^3*m_2*v_2^2+l_2^3*s_2*v_2^3+l_2^2*m_2^5+l_2^2*m_2^4*v_2+l_2^2*m_2^3*s_2^2*v_2^2+l_2^2*m_2^3*v_2^2+l_2^2*m_2^3*v_2+l_2^2*m_2^3+l_2^2*m_2^2*s_2^2*v_2^2+l_2^2*m_2^2*v_2^3+l_2^2*m_2^2*v_2^2+l_2^2*m_2*s_2*v_2^3+l_2*m_2^4*s_2^2*v_2+l_2*m_2^3*s_2^2*v_2^2+l_2*m_2^3*s_2^2*v_2+l_2*m_2^3*s_2*v_2^2+l_2*m_2^2*s_2^2*v_2^3+l_2*m_2^2*s_2^2*v_2^2+l_2*m_2^2*s_2*v_2^2+m_2^5*s_2^2+m_2^4*s_2^2*v_2+m_2^3*s_2^2*v_2+m_2^3*s_2^2+m_2^3*s_2*v_2^2;



g4:=l_2^5*m_2^2*v_2^3+l_2^5*s_2^2*v_2^3+l_2^4*m_2^3*v_2^2+l_2^4*m_2^2*v_2^3+l_2^4*m_2*s_2^2*v_2^2+l_2^4*s_2^2*v_2^3+l_2^3*m_2^4*v_2+l_2^3*m_2^3*v_2^2+l_2^3*m_2^2*s_2^2*v_2+l_2^3*m_2^2*v_2^3+l_2^3*m_2*s_2^2*v_2^2+l_2^3*m_2*s_2^2*v_2+l_2^3*m_2*s_2*v_2+l_2^3*s_2^2*v_2^3+l_2^2*m_2^5+l_2^2*m_2^4*v_2+l_2^2*m_2^3*s_2^2+l_2^2*m_2^3*s_2*v_2+l_2^2*m_2^3*v_2^2+l_2^2*m_2^2*s_2^2+l_2^2*m_2^2*s_2*v_2+l_2^2*m_2^2*v_2^3+l_2^2*m_2^2+l_2^2*m_2*s_2^2*v_2^2+l_2^2*m_2*s_2*v_2+l_2^2*s_2^2*v_2^3+l_2*m_2^5+l_2*m_2^4*s_2*v_2+l_2*m_2^4*s_2+l_2*m_2^4*v_2+l_2*m_2^3*s_2*v_2+l_2*m_2^3*v_2^2+l_2*m_2^3+l_2*m_2^2*s_2^2*v_2+l_2*m_2^2*s_2*v_2+l_2*m_2^2*s_2+l_2*m_2*s_2^2*v_2^2+l_2*m_2*s_2^2*v_2+m_2^5*s_2+m_2^5+m_2^4*s_2*v_2+m_2^4*v_2+m_2^4+m_2^3*s_2^2+m_2^3*s_2+m_2^2*s_2^2



==> anc/magma_key2.txt <==
//This code is used for the proof of Proposition 4.6 in the paper 
//´Concurrent lines on del Pezzo surfaces of degree one´. 
//We start with the computation over the integers; below this is the computation 
//over the finite field of two elements.

============================= Over the integers ======================

k:=Integers();

T5<l,m,s,t,u>:=PolynomialRing(k,5);

R1:=[1,0,1];
R2:=[0,0,0];
R3:=[-s^2+1,2*l-2*s,2*l*s-s^2-1];
R4:=[-s^2+1,2*m-2*s,2*m*s-s^2-1];
R5:=[0,1,1];
R6:=[0,­-1,1];
R7:=[-t^2+1,2*l-2*t,2*l*t-t^2-1];
R8:=[-u^2+1,2*m-2*u,2*m*u-u^2-1];
P:=[-­1,0,1];

pts:=[R1,R2,R3,R4,R5,R6,R7,R8,P];

A<x,y,z>:=PolynomialRing(T5,3);

//Compute the unique conic containing R3,R5,R7,R8,P

d:=2;
mons:=MonomialsOfDegree(A,d);
zeros:=[[Evaluate(M,pts[i]):M in mons]:i in [3,5,7,8,9]];
N:=Matrix([[m:m in mons]] cat zeros);
factN:=Factorization(Determinant(N));
for i in [x^2,x*y,x*z,y^2,y*z,z^2] do
  Factorization(MonomialCoefficient(factN[9][1],i));
end for;

//Intersecting the conic with the line L2 : y=0
//This gives an equation for the point R2.

r2:=Factorization(Evaluate(factN[9][1],[x,0,z]));

for i in [x,z] do
   Factorization(MonomialCoefficient(r2[2][1],i));
end for;

R2:=[-(l*s*u + l*s + l*t*u + l*t - l*u^2 + l - m*s*t - m*s - m*t - m - s*t + s*u + t*u - u^2),0,(2*l^2*u + 2*l^2 - 2*l*m*u - 2*l*m - l*s*u - l*s - l*t*u - l*t + l*u^2 + 2*l*u + l + m*s*t + m*s + m*t - 2*m*u - m + s*t - s*u - t*u + u^2)];

pts:=[R1,R2,R3,R4,R5,R6,R7,R8,P];

//We compute the defining polynomials of the set S0, corresponding to the points 
//R1,...R8 not being in general position.

facts:=[];

d:=1;
mons:=MonomialsOfDegree(A,d);
for i1 in [1..8] do
  for i2 in [i1+1..8] do
    for i3 in [i2+1..8] do
    zeros:=[[Evaluate(M,pts[i]):M in mons]:i in [i1,i2,i3]];
    N:=Factorization(Determinant(Matrix(zeros)));
    Append(~facts,[f[1]:f in N]);
    end for;
  end for;
end for;

d:=2;
mons:=MonomialsOfDegree(A,d);
for i1 in [1..8] do
  for i2 in [i1+1..8] do
      zeros:=[[Evaluate(M,pts[i]):M in mons]:i in [1..8]|i ne i1 and i ne i2];
      N:=Factorization(Determinant(Matrix(zeros)));
      Append(~facts,[f[1]:f in N]);
  end for;
end for;

d:=3;
mons:=MonomialsOfDegree(A,d);
for i in [1..8] do
zeros:=[ [ Evaluate(M,X) : M in mons ] : X in pts[1..8]|X ne pts[i]];
sing:=[ [ Evaluate(Derivative(M,A.j),pts[i]) : M in mons ] : j in [1,2,3] ];
N:=Factorization(Determinant(Matrix(zeros cat sing)));
Append(~facts,[f[1]:f in N]);
end for;

S0:=Set(&cat(facts));

//We compute the defining equation for C4 and show that all but the last
//factors define configurations where R1,...R8 are collinear.

d:=2;
mons:=MonomialsOfDegree(A,d);
zeros:=[ [ Evaluate(M,pts[i]) : M in mons ] : i in [2,4,6,7,8,9] ];
N:=Matrix(zeros);
factN:=Factorization(Determinant(N));

collinear:=[];
d:=1;
mons:=MonomialsOfDegree(A,d);
for i1 in [1..8] do
  for i2 in [i1+1..8] do
    for i3 in [i2+1..8] do
    zeros:=[[Evaluate(M,pts[i]):M in mons]:i in [i1,i2,i3]];
    N:=Factorization(Determinant(Matrix(zeros)));
    Append(~collinear,[f[1]:f in N]);
    end for;
  end for;
end for;
collinear:=&cat(collinear);

for i in [1..#factN-1] do
  assert(factN[i][1] in collinear);
end for;

//More specifically, factN[10][1] corresponds to R2,R3,R4 being collinear.

zeros:=[[Evaluate(M,pts[i]):M in mons]:i in [2,3,4]];
N:=Factorization(Determinant(Matrix(zeros)));
factN[10][1] eq N[5][1];

//The last factor of factN determines the variety F2. 

f2:=l^2*s*u^2 - l^2*s - l^2*u^2 + l^2 - 2*l*m*s*t*u - 2*l*m*s*t + 2*l*m*s*u + 2*l*m*s + 2*l*s*t*u + 2*l*s*t - 2*l*s*u - 2*l*s + m^2*s*t^2 - m^2*s + m^2*t^2 - m^2 - 2*m*s*t*u - 2*m*s*t + 2*m*s*u + 2*m*s - s*t^2 + 2*s*t*u + 2*s*t - s*u^2 - 2*s*u - t^2 + u^2;

for i in [x^2,x*y,y^2,x,y,1] do
   Factorization(MonomialCoefficient(Evaluate(f2,[l,m,s,x,y]),i));
end for;

//We compute the discriminant of the quadratic form that is the homogenisation of f2
//with respect to t and u, and see that all but the last factors lie in the set S0. 

a:=(m^2*s+m^2-s-1);
b:=(-2*l*m*s+2*l*s-2*m*s+2*s);
c:=(l^2*s-l^2-s+1);
d:=(-2*l*m*s+2*l*s-2*m*s+2*s);
e:=(2*l*m*s-2*l*s+2*m*s-2*s);
f:=(-l^2*s+l^2+2*l*m*s-2*l*s-m^2*s-m^2+2*m*s);
discr:=4*a*c*f-a*e^2-b^2*f+b*d*e-c*d^2;
Factorization(discr);
for fact in Factorization(discr) do
  fact[1] in S0;
end for;

//We rewrite f2 to study the set Z(f2,g), and check that gamma is corresponds to a 
//configuration where R3,...R8 are contained in a conic.

a1:=(l-1)*(u+1)-(m+1)*(t-1);
a2:=(l+1)*(u+1)-(m+1)*(t+1);
g:=l*s-l-m*s-m+2*s;
assert(f2 eq (s-1)*(l+1)*(u-t)*a1+(t-1)*g*a2);

gamma:=(m-u)*(l-1)*g+(l-s)*(m-1)*a1;

d:=2;
mons:=MonomialsOfDegree(A,d);
i1:=1;i2:=2;
zeros:=[[Evaluate(M,pts[i]):M in mons]:i in [3..8]];
N:=Factorization(Determinant(Matrix(zeros)));
N[11][1] eq gamma;
gamma in S0; 

//We define the ring homomorphism phi, and compute phi(f2).

T5v<l_1,m_1,s_1,t_1,v_1>:=PolynomialRing(k,5);
phi:=hom<T5->T5v|[l_1,m_1,s_1,t_1,v_1*(t_1-l_1)+m_1]>;
Av<x_1>:=PolynomialRing(T5v,1);

for i in [x_1,1] do
 Factorization(MonomialCoefficient(Evaluate(T5v!(phi(f2)/(t_1-l_1)),[l_1,m_1,s_1,x_1,v_1]),i));
end for;

//We define the ring homomorphism rho

T4<l_2,m_2,s_2,v_2>:=PolynomialRing(k,4);
K4<l_2,m_2,s_2,v_2>:=FieldOfFractions(T4);
beta:=-(l_2^3*s_2*v_2^2 - l_2^3*v_2^2 - 2*l_2^2*m_2*s_2*v_2 + 2*l_2^2*m_2*v_2 + l_2*m_2^2*s_2 - l_2*m_2^2 - 2*l_2*m_2*s_2*v_2 - l_2*s_2*v_2^2 + 2*l_2*s_2*v_2- l_2*s_2 + l_2*v_2^2 + l_2 + 2*m_2^2*s_2 - 2*m_2*v_2 + 2*s_2*v_2 - 2*s_2);
alpha:=l_2^2*s_2*v_2^2 - l_2^2*v_2^2 - 2*l_2*m_2*s_2*v_2 + 2*l_2*s_2*v_2 + m_2^2*s_2 + m_2^2 - 2*m_2*s_2*v_2 - s_2*v_2^2 + 2*s_2*v_2 - s_2 + v_2^2 - 1;
t_2:=-beta/alpha;

rho:=hom<T5v­->K4 | [l_2,m_2,s_2,t_2,v_2]>;

//We write the points in pts and the elements in S0 in terms of the 
//coordinates of T4, by applying phi and rho and clearing denominators. 

function psi(p);
    pphi:=[ e@phi : e in p];
    prep:=[ e@rho : e in pphi];
    den:=LCM([Denominator(e) : e in prep]);
    return [T4!(e*den) : e in prep];
end function;

pts1:=[psi(p) : p in pts];
S1:=Set(&cat[ [f[1] : f in Factorization(psi([(elt)])[1])] : elt in S0]);

//We compute the equations corresponding to the fact the 
//D_2,D_2,D_3,D_4 contain the point P. First we obtain equations in T5,
//then factorise and filter out the factors that are in S0. We then 
//apply psi to write the remaining factors in terms of the coordinates of T4. 
//We factorise again and filter out the factors in S1. The remaining 
//factors are stored in polys. 

quarts:=[[1,7,8],[2,5,6],[3,6,8],[4,5,7]];

d:=4;
mons:=MonomialsOfDegree(A,d);

zeros:=[ [ Evaluate(M,X) : M in mons ] : X in pts ];

sing1:=[ [ Evaluate(Derivative(M,A.i),pts[1]) : M in mons ] : i in [2,3] ];
sing2:=[ [ Evaluate(Derivative(M,A.i),pts[2]) : M in mons ] : i in [2,3] ];
sing3:=[ [ Evaluate(Derivative(M,A.i),pts[3]) : M in mons ] : i in [1,3] ];
sing4:=[ [ Evaluate(Derivative(M,A.i),pts[4]) : M in mons ] : i in [1,3] ];
sing5:=[ [ Evaluate(Derivative(M,A.i),pts[5]) : M in mons ] : i in [1,3] ];
sing6:=[ [ Evaluate(Derivative(M,A.i),pts[6]) : M in mons ] : i in [1,3] ];
sing7:=[ [ Evaluate(Derivative(M,A.i),pts[7]) : M in mons ] : i in [1,3] ];
sing8:=[ [ Evaluate(Derivative(M,A.i),pts[8]) : M in mons ] : i in [1,3] ];

sings:=[sing1,sing2,sing3,sing4,sing5,sing6,sing7,sing8];

polys:=[];

for i in [1..4] do;
N:=Matrix(zeros cat &cat[sings[j] : j in quarts[i]]);
quarts[i];
D:=Determinant(N);
  "computing D";
  f1:=Factorization(D);
  filtf1:=[f[1] : f in f1 | not f[1] in S0];
  #filtf1;
  "applying psi";
  facts:=&cat[ psi([f]) : f in filtf1];
  f2:=&cat[Factorization(f) : f in facts];
  #f2;
  filtf2:=[f[1] : f in f2 | not f[1] in S1];
  Append(~polys,filtf2);
end for;

assert &and[#pols eq 1 : pols in polys];

//The polynomials g1,g2,g3,g4 are in the file fourpolynomials.

g1:=T4!polys[1][1];
g2:=T4!polys[2][1];
g3:=T4!polys[3][1];
g4:=T4!polys[4][1];

//We define the element delta, and show that all its factors correspond to three
//of the points R1,...,R8 being collinear.
 
delta:=(l_2*s_2-l_2-m_2*s_2-m_2+2*s_2)^2*(l_2-m_2)*(l_2-s_2)*(l_2+1)*(m_2-1)*(s_2+1)*(l_2-1)*(m_2+1)*(s_2-1)*v_2^2;

factdelta:=Factorization(T4!delta);

collinear:=[];
d:=1;
mons:=MonomialsOfDegree(A,d);
for i1 in [1..8] do
  for i2 in [i1+1..8] do
    for i3 in [i2+1..8] do
    zeros:=[[Evaluate(M,pts1[i]):M in mons]:i in [i1,i2,i3]];
    N:=Factorization(Determinant(Matrix(zeros)));
    if factdelta[10][1] in [n[1]:n in N] then print i1, i2, i3; end if;
    Append(~collinear,[n[1]:n in N]);
    end for;
  end for;
end for;
collinear:=&cat(collinear);

for i in [1..#factdelta] do
  factdelta[i][1] in collinear;
end for;

//We compute a Groebner basis for the ideal I in QQ[l,m,s,v], and check that delta
//is contained in this ideal. 

T4Q<l_2,m_2,s_2,v_2>:=PolynomialRing(Rationals(),4);
I:=[T4Q!Evaluate(g,[s_2,v_2,m_2,l_2]) :  g in [g1,g2,g3,g4]];
time G,b:=GroebnerBasis(I:ReturnDenominators);
T4Q!Evaluate(delta,[s_2,v_2,m_2,l_2]) in Ideal(I);
C:=Coordinates(Ideal(I),T4Q!Evaluate(delta,[s_2,v_2,m_2,l_2]));

//We now define the set Primes of prime factors that magma divided by in the computations
//of the Groebner basis, and the prime factors in the denominators of the coefficients 
//of the Groebner basis, and the prime factors in the denominators of the coefficients 
//of the elements in the set C. 

Den:=&cat[[p[1]:p in Factorization(d)]:d in b];      
Coeff:=&join[ &join{ Set(PrimeFactors(Denominator(c))) : c in Coefficients(p)} : p in G]; 
FactC:=&join[ &join{ Set(PrimeFactors(Denominator(c))) : c in Coefficients(p)} : p in C];

Primes:=&join[Set(Den), Coeff, FactC];

//Finally, for all these primes except for 2,3, we check that the reduction of 
//delta is in de ideal generated by the reductions of g1,g2,g3,g4.

for p in [r:r in Primes|r ne 2 and r ne 3] do
  Rp<s_2,v_2,m_2,l_2>:=PolynomialRing(GF(p),4);      
  g1p:=Rp!g1;g2p:=Rp!g2;g3p:=Rp!g3;g4p:=Rp!g4;
  assert(Rp!Evaluate(delta,[s_2,v_2,m_2,l_2]) in Ideal([g1p,g2p,g3p,g4p]));
end for;

============================== Over GF(2) =========================================

//We follow exactly the same structure as above.

k:=GF(2);

T5<l,m,s,t,u>:=PolynomialRing(k,5);
PP5:=ProjectiveSpace(T5);

R1:=[1,0,1];
R2:=[0,0,0];
R3:=[s^2+s,l+s,l*s+s^2];
R4:=[s^2+s,m+s,m*s+s^2];
R5:=[0,1,0];
R6:=[0,­1,1];
R7:=[t^2+t,l+t,l*t+t^2];
R8:=[u^2+u,m+u,m*u+u^2];
P:=[­1,0,0];

pts:=[R1,R2,R3,R4,R5,R6,R7,R8,P];

A<x,y,z>:=PolynomialRing(T5,3);

d:=2;
mons:=MonomialsOfDegree(A,d);
zeros:=[[Evaluate(M,pts[i]):M in mons]:i in [3,5,7,8,9]];
N:=Matrix([[m:m in mons]] cat zeros);
factN:=Factorization(Determinant(N));

f:=Evaluate(factN[8][1],[x,0,z]);
Factorization(f);

R2:=[l*s*u + l*s + l*t*u + l*t + l*u^2 + l + m*s*t + m*s + m*t + m + s*t + s*u + t*u + u^2,0,l^2*u + l^2 + l*m*u + l*m + l*s*u + l*s + l*t*u + l*t + l*u^2 + l*u + m*s*t + m*s + m*t + m*u + s*t + s*u + t*u + u^2];

pts:=[R1,R2,R3,R4,R5,R6,R7,R8,P];

facts:=[];

d:=1;
mons:=MonomialsOfDegree(A,d);
for i1 in [1..8] do
  for i2 in [i1+1..8] do
    for i3 in [i2+1..8] do
    zeros:=[[Evaluate(M,pts[i]):M in mons]:i in [i1,i2,i3]];
    N:=Factorization(Determinant(Matrix(zeros)));
    Append(~facts,[f[1]:f in N]);
    end for;
  end for;
end for;

d:=2;
mons:=MonomialsOfDegree(A,d);
for i1 in [1..8] do
  for i2 in [i1+1..8] do
      zeros:=[[Evaluate(M,pts[i]):M in mons]:i in [1..8]|i ne i1 and i ne i2];
      N:=Factorization(Determinant(Matrix(zeros)));
      Append(~facts,[f[1]:f in N]);
  end for;
end for;

d:=3;
mons:=MonomialsOfDegree(A,d);
for i in [1..8] do
zeros:=[ [ Evaluate(M,X) : M in mons ] : X in pts[1..8]|X ne pts[i]];
sing:=[ [ Evaluate(Derivative(M,A.j),pts[i]) : M in mons ] : j in [1,2,3] ];
N:=Factorization(Determinant(Matrix(zeros cat sing)));
Append(~facts,[f[1]:f in N]);
end for;

S0:=Set(&cat(facts));

d:=2;
mons:=MonomialsOfDegree(A,d);
zeros:=[ [ Evaluate(M,pts[i]) : M in mons ] : i in [2,4,6,7,8,9] ];
N:=Matrix(zeros);
factN:=Factorization(Determinant(N));

//All but the last factor in factN are contained in S0 

collinear:=[];
d:=1;
mons:=MonomialsOfDegree(A,d);
for i1 in [1..8] do
  for i2 in [i1+1..8] do
    for i3 in [i2+1..8] do
    zeros:=[[Evaluate(M,pts[i]):M in mons]:i in [i1,i2,i3]];
    N:=Factorization(Determinant(Matrix(zeros)));
    Append(~collinear,[f[1]:f in N]);
    end for;
  end for;
end for;
collinear:=&cat(collinear);

for i in [1..#factN-1] do
  factN[i][1] in collinear;
end for;

//The last factor of factN determines the variety F2. 

f2:=l^2*s*u^2 + l^2*s*u + l*m*t*u + l*m*t + l*s*u^2 + l*s*u + m^2*s*t^2 + m^2*s*t + m^2*t^2 + m^2*t + m*s*t^2 + m*s*t + m*t^2 + m*t*u;

for i in [x^2,x*y,y^2,x,y,1] do
   i, MonomialCoefficient(Evaluate(f2,[l,m,s,x,y]),i);
end for;

//We compute the discriminant of the quadratic form that is the homogenisation of f2
//with respect to t and u, and see that all but the last factors lie in the set S0. 

a:=m^2*s+m^2+m*s+m;
b:=l*m+m;
c:=l^2*s+l*s;
d:=l*m+m^2*s+m^2+m*s;
e:=l^2*s+l*s;
f:=0;

discr:=4*a*c*f-a*e^2-b^2*f+b*d*e-c*d^2;
Factorization(discr);
for fact in Factorization(discr) do
  fact[1] in S0;
end for;

g:=Factorization(discr)[#Factorization(discr)][1];

//We check that the intersection of the varieties defined by g=0 and f2=0 lies in the algebraic
//set defined by S0.

S:=Scheme(AffineSpace(T5),[T5!f2,g]);
for cmp in IrreducibleComponents(S) do  
  &or[ d in Ideal(DefiningEquations(cmp)) : d in S0 ];
end for;

//We define the ring homomorphism phi, and compute phi(f2).

T5v<l_1,m_1,s_1,t_1,v_1>:=PolynomialRing(k,5);
phi:=hom<T5->T5v|[l_1,m_1,s_1,t_1,v_1*(t_1-l_1)+m_1]>;
Av<x_1>:=PolynomialRing(T5v,1);

for i in [x_1,1] do
 MonomialCoefficient(Evaluate(T5v!(phi(f2)/(t_1-l_1)),[l_1,m_1,s_1,x_1,v_1]),i);
end for;

//We define the ring homomorphism rho

T4<l_2,m_2,s_2,v_2>:=PolynomialRing(k,4);
K4<l_2,m_2,s_2,v_2>:=FieldOfFractions(T4);
beta:=l_2^3*s_2*v_2^2 + l_2^2*s_2*v_2^2 + l_2^2*s_2*v_2 + l_2*m_2^2*s_2 + l_2*m_2*s_2 + l_2*s_2*v_2 + m_2^2*s_2 + m_2*s_2;
alpha:=l_2^2*s_2*v_2^2 + l_2*m_2*v_2 + l_2*s_2*v_2^2 + m_2^2*s_2 + m_2^2 + m_2*s_2 + m_2*v_2 + m_2;
t_2:=-beta/alpha;

rho:=hom<T5v­->K4 | [l_2,m_2,s_2,t_2,v_2]>;

//We write the points in pts and the elements in S0 in terms of the 
//coordinates of T4, by applying phi and rho and clearing denominators. 

function psi(p);
    pphi:=[ e@phi : e in p];
    prep:=[ e@rho : e in pphi];
    den:=LCM([Denominator(e) : e in prep]);
    return [T4!(e*den) : e in prep];
end function;

pts1:=[psi(p) : p in pts];
S1:=Set(&cat[ [f[1] : f in Factorization(psi([(elt)])[1])] : elt in S0]);

//Force D_2,D_2,D_3,D_4 to contain P.

quarts:=[[1,7,8],[2,5,6],[3,6,8],[4,5,7]];

d:=4;
mons:=MonomialsOfDegree(A,d);
zeros:=[ [ Evaluate(M,X) : M in mons ] : X in pts];

sing1:=[ [ Evaluate(Derivative(M,A.i),pts[1]) : M in mons ] : i in [2,3] ];
sing2:=[ [ Evaluate(Derivative(M,A.i),pts[2]) : M in mons ] : i in [2,3] ];
sing3:=[ [ Evaluate(Derivative(M,A.i),pts[3]) : M in mons ] : i in [1,3] ];
sing4:=[ [ Evaluate(Derivative(M,A.i),pts[4]) : M in mons ] : i in [1,3] ];
sing5:=[ [ Evaluate(Derivative(M,A.i),pts[5]) : M in mons ] : i in [1,3] ];
sing6:=[ [ Evaluate(Derivative(M,A.i),pts[6]) : M in mons ] : i in [1,3] ];
sing7:=[ [ Evaluate(Derivative(M,A.i),pts[7]) : M in mons ] : i in [1,3] ];
sing8:=[ [ Evaluate(Derivative(M,A.i),pts[8]) : M in mons ] : i in [1,3] ];

sings:=[sing1,sing2,sing3,sing4,sing5,sing6,sing7,sing8];

polys:=[];

for i in [1..4] do;
N:=Matrix(zeros cat &cat[sings[j] : j in quarts[i]]);
  quarts[i];
  time D:=Determinant(N);
"computing D";
  time f1:=Factorization(D);
  time filtf1:=[f[1] : f in f1 | not f[1] in S0];
  "applying psi";
  facts:=&cat[ psi([f]) : f in filtf1];
  f2:=&cat[Factorization(f) : f in facts];
  filtf2:=[f[1] : f in f2 | not f[1] in S1];
  filtf2;
  Append(~polys,filtf2);
end for;

assert &and[#pols eq 1 : pols in polys];

//The polynomials g1,g2,g3,g4 are in the file fourpolynomials.

//We find elements in S1 such that their product is contained in the ideal
//generated by the four polynomials in GF(2)[l_2,m_2,s_2,v_2];.

A4:=AffineSpace(T4);
Z:=Scheme(A4,&cat(polys));                 
Zred:=ReducedSubscheme(Z);            
Zredcmps:=IrreducibleComponents(Zred);

defeqnS1:=&cat[[eqn:eqn in DefiningEquations(cmp)|eqn in S1]:cmp in Zredcmps];
product:=&*[defeqnS1[i]:i in [1,2,3,4,5,6,7,9,9,9,11,12,15,17]];
product in Ideal([p[1]:p in polys]);

collinear:=[];
d:=1;
mons:=MonomialsOfDegree(A,d);
for i1 in [1..8] do
  for i2 in [i1+1..8] do
    for i3 in [i2+1..8] do
    zeros:=[[Evaluate(M,pts1[i]):M in mons]:i in [i1,i2,i3]];
    N:=Factorization(Determinant(Matrix(zeros)));
    Append(~collinear,[f[1]:f in N]);
    end for;
  end for;
end for;
collinear:=&cat(collinear);

for i in [1..#defeqnS1] do
  defeqnS1[i] in collinear;
end for;




